Predicting polaron mobility in organic semiconductors with the Feynman variational approach

We extend the Feynman variational method applied to the parabolic-band Fr\"ohlich (continuum) large polaron~\cite{Feynman1955} to a Holstein (lattice) small polaron, with a parabolic-band. This new theory shows a discrete localisation as a function of coupling strength. Having build the theory with the same quasi-particle Lagrangian as the 1955 work, we can directly use the FHIP~\cite{Feynman1962} response theory to calculate DC mobility and complex conductivity. We show that we can take matrix elements from electronic structure calculations on real materials, by modelling charge-carrier mobility in crystalline Rubrene. Good agreement is found to measurement, with a predicted mobility of $\mu = 47.72$~\si{cm^2 V^{-1} s^{-1}} at $300$~\si{K}.

==> oldplots/RubreneOrdejonPlutoNotebook.jl <==
### A Pluto.jl notebook ###
# v0.19.4

using Markdown
using InteractiveUtils

# ╔═╡ 3df3da8e-2bc9-44f5-bbe0-2cabdf3a2a81
begin
    import Pkg
    # careful: this is _not_ a reproducible environment
    # activate the global environment
    Pkg.activate("/home/jarvist/REPOS/PolaronMobility")

    using PolaronMobility
	using QuadGK
end


# ╔═╡ 69e7d9cd-7900-474d-aeba-06b38e62d756
using Gnuplot

# ╔═╡ 4df7f468-544d-11ec-06a3-0b757c39e918
# Rubrene Ordejon
# Rubrene electron-phonon matrix elements

# Ordejón, P., Boskovic, D., Panhans, M., Ortmann, F., 2017. Ab initio study of
# electron-phonon coupling in rubrene. Phys. Rev. B 96, 035202.
# https://doi.org/10.1103/PhysRevB.96.035202

# ╔═╡ 78d3ef38-fd4a-4957-bc9b-4523cb641df4
begin
	CM1inTHz = 33.356
	hbar=ħ=1.0545718E-34
	q=1.6E-19
	const Boltzmann = const kB =  1.3806504e-23
	const me=MassElectron = 9.10938188e-31
end

# ╔═╡ c4d0bfad-d837-4814-aa60-d71bd41ce28b
# Table II
# Units: cm^-1 meV | convert to THz meV
EffectiveH=[1208.9 106.8] # Holstein

# ╔═╡ 43f24329-1a03-4012-9b31-cf72d273c3d6
cm1tomeV(cm1)=1000 * 2π* ħ*cm1/CM1inTHz*1E12 / q

# ╔═╡ 139b3aed-b4f8-4705-8eff-d1e0d6ea9d12
cm1tomeV(EffectiveH[1]) # I got 149.88 meV by hand 

# ╔═╡ e1573de4-450a-4ed8-a9db-003fedcc9cc3
g0 = EffectiveH[2] / cm1tomeV(EffectiveH[1]) # I got 0.71 by hand

# ╔═╡ cc9153d2-86d6-4272-a266-053165197d99
EffectiveP=[117.9 21.9] 

# ╔═╡ d303b91b-567c-4705-b51e-5f32c91b3d80
gi = EffectiveP[2] / cm1tomeV(EffectiveP[1])

# ╔═╡ f192deb9-5de9-40e1-959b-a518aee7a6a3
α=gi+g0 # I got 2.21 by hand; this is essentially the Frohlich alpha

# ╔═╡ b1c36a20-9c5b-4fc2-9907-8061ed78d88f
v,w=PolaronMobility.feynmanvw(α)

# ╔═╡ 7f6aedfa-700b-47b5-8030-14d1448c4737
# We've just solved the Feynman polaron theory!

# ╔═╡ 9829e516-9240-48b2-b4f6-9eff06bf5018
EffectiveFreq=(g0*EffectiveH[1] + gi*EffectiveP[1])/α

# ╔═╡ edacbf0c-959f-4a2e-b406-afe7fdfa98bc
ω=1E12 * EffectiveFreq / CM1inTHz

# ╔═╡ 6d6d286a-2f36-4762-803b-59299d7373a1
EffectiveMass(;a=1E-9, J=0.030q)=ħ^2/(2J*a^2) 
# Tight-binding model, then cos(2θ) expansion around extremum

# ╔═╡ 88f68d4c-4782-47da-ab8f-6f7ea728f23c


# ╔═╡ 79c95049-89a3-42cc-962a-e5266d8902a1
# Rubrene crystals have an orthorhombic unit cell with lattice parameters a = 1.44 nm, b = 0.718 nm, and c = 2.69 nm. 
# https://www.lehigh.edu/~inlo/rubrene.html#:~:text=Rubrene%20crystals%20have%20an%20orthorhombic,the%20a%20and%20c%20directions.
EffectiveMass(a=0.718E-9, J=0.134*q)/MassElectron

# ╔═╡ 58828fe1-12c4-499d-837d-ae45049758e7
mb = 0.88 * MassElectron

# ╔═╡ ac1f76d8-1cdd-4de3-b1e1-049ba33374d2
βred = (q/1000 * cm1tomeV(EffectiveFreq) ) / (kB*300)

# ╔═╡ 691ace17-eb19-444a-9807-887156a813aa


# ╔═╡ 5f62b499-3363-4d0f-8b70-6dabe5e579ed
cm1tomeV(EffectiveH[1])

# ╔═╡ 755da976-d29f-4c82-9645-7acef0a140c5
EffectiveH[1]

# ╔═╡ 78695321-c088-4e99-987c-fca646aa7af3
# Hellwarth1999 - directly do contour integration in Feynman1962, for
        # finite temperature DC mobility
        # Hellwarth1999 Eqn (2) and (1) - These are going back to the general
        # (pre low-T limit) formulas in Feynman1962.  to evaluate these, you
        # need to do the explicit contour integration to get the polaron
        # self-energy
        R=(v^2-w^2)/(w^2*v) # inline, page 300 just after Eqn (2)

# ╔═╡ 76794859-df83-4c35-bb51-3f34774798e0
#b=R*βred/sinh(b*βred*v/2) # This self-references b! What on Earth?
        # OK! I now understand that there is a typo in Hellwarth1999 and
        # Biaggio1997. They've introduced a spurious b on the R.H.S. compared to
        # the original, Feynman1962:
        b=R*βred/sinh(βred*v/2) # Feynman1962 version; page 1010, Eqn (47b)

# ╔═╡ 10adfb5e-d9ed-4f5b-bc1e-98b8a452e886
a=sqrt( (βred/2)^2 + R*βred*coth(βred*v/2))

# ╔═╡ 1e2a33b0-624c-41a5-8c94-5f1f51fbe835
k(u,a,b,v) = (u^2+a^2-b*cos(v*u))^(-3/2)*cos(u) # integrand in (2)

# ╔═╡ 4a36c74a-d44d-4a92-9d24-35ec22d8ae57
K=quadgk(u->k(u,a,b,v),0,Inf)[1] # numerical quadrature integration of (2)

# ╔═╡ 6f49c66c-82b8-428c-8420-4646a6394a9e
#Right-hand-side of Eqn 1 in Hellwarth 1999 // Eqn (4) in Baggio1997
RHS= α/(3*sqrt(π)) * βred^(5/2) / sinh(βred/2) * (v^3/w^3) * K

# ╔═╡ 7255cc2c-4680-4cde-93da-1ba2154e2d22
μ=RHS^-1 * (q)/(ω*mb) #, "m^2/Vs"

# ╔═╡ e6fe559e-46f1-4336-9513-7306c32f2515
μ*100^2 , "cm^2/Vs"

# ╔═╡ ed7cb9bb-4b83-4ed6-a8fd-9936eb02643b
function FHIPmob(T; v=v, w=w, ω=ω)
	#βred = (q/1000 * cm1tomeV(EffectiveP[1]) ) / (kB*T)
	βred = ħ*ω / (kB*T)
	R=(v^2-w^2)/(w^2*v) # inline, page 300 just after Eqn (2)
    b=R*βred/sinh(βred*v/2) # Feynman1962 version; page 1010, Eqn (47b)
	a=sqrt( (βred/2)^2 + R*βred*coth(βred*v/2))
	k(u,a,b,v) = (u^2+a^2-b*cos(v*u))^(-3/2)*cos(u) # integrand in (2)
	K=quadgk(u->k(u,a,b,v),0,Inf)[1] # numerical quadrature integration of (2)
	#Right-hand-side of Eqn 1 in Hellwarth 1999 // Eqn (4) in Baggio1997
	RHS= α/(3*sqrt(π)) * βred^(5/2) / sinh(βred/2) * (v^3/w^3) * K
	μ=RHS^-1 * (q)/(ω*mb) #, "m^2/Vs"
	μ=μ*100^2 # convert to cm^2/Vs, from SI
end

# ╔═╡ 084ac351-17e6-4916-b0b7-12aa593984b2
Trange=90:10:400

# ╔═╡ 322962f3-c1f5-47d1-882b-f4efed0c2fa0
mobs=[FHIPmob(T) for T=Trange]

# ╔═╡ 5e996c83-88dc-4569-a435-4d00684de2af
FHIPmob(300)

# ╔═╡ d0de96d0-bb8e-412f-ab47-a1b7a6c7a402
Gnuplot.options.term = "dumb"; # Don't ask me why this fixes it #_£

# ╔═╡ 19b69d34-367e-4794-abb1-3f76e1356561
begin
	@gp Trange mobs " w lp title 'Rubrene - b axis'"
	@gp :- "set yrange [0:]"
	@gp :- "set xlabel 'Temperature (K)'"
	@gp :- "set ylabel 'Mobility (cm^2/Vs)'"	
end

# ╔═╡ bbe9a49b-6495-4c13-91d0-3a4dbd0a2800
begin
	@gp Trange mobs " w lp title 'Rubrene - b axis'"
	#@gp :- "set yrange [0:]"
	@gp :- "set xlabel 'Temperature (K)'"
	@gp :- "set ylabel 'Mobility (cm^2/Vs)'"	
	@gp :- "set logscale y"
end

# ╔═╡ 444d7454-48a9-44dd-87a3-f4cf1a495072
@printf("\n\tμ(Hellwarth1999)= %f m^2/Vs \t= %.2f cm^2/Vs",μ,μ*100^2)

# ╔═╡ 7d7d3ff6-30d4-477a-8f03-e4c08ac8a608
md"""
# Multiple modes
"""

# ╔═╡ ba64c0a2-8cd4-421a-b494-a70f1f92ca0f
EffectiveHGirlando=[1277 99] 

# ╔═╡ d30b10f4-2c62-4596-aa73-e4f2796b0541
EffectivePGirlando=[77   20]

# ╔═╡ 04b0a526-b808-4c61-a565-6c60e12be2b7
# Table IV
# ωp      ωpg0  ωpgi
# cm^-1    meV   meV
PerModeOrdejon=
[57.8    -1.7   0.85
 59.6     1.4  -0.83
 89.0     1.6  -4.8
 107.3   -0.14  2.8
 139.1   -2.3  -3.7
 639.1   -7.5   1.0
 1011.2  -3.6  -0.04
 1344.7  19.8   0.04
 1593.3 -42.0  -0.12
] .* [1/CM1inTHz 1 1]

# ╔═╡ b38b707f-6b97-424a-a22a-cf2fdebcfb31
PerModeGirlando =
[37.4    -0.9   3.4
 66.6     1.6  -6.6
 86.7    -0.6  -9.3
 106.3    0    -4.4
 125.1    1.4  -4.7
 631.2  -10.8   1.3
 1002.3  24.6   0
 1348.6  49.9   0
 1593.8 -45.6   1.6
] .* [1/CM1inTHz 1 1]

# ╔═╡ Cell order:
# ╠═4df7f468-544d-11ec-06a3-0b757c39e918
# ╠═3df3da8e-2bc9-44f5-bbe0-2cabdf3a2a81
# ╠═78d3ef38-fd4a-4957-bc9b-4523cb641df4
# ╠═c4d0bfad-d837-4814-aa60-d71bd41ce28b
# ╠═43f24329-1a03-4012-9b31-cf72d273c3d6
# ╠═139b3aed-b4f8-4705-8eff-d1e0d6ea9d12
# ╠═e1573de4-450a-4ed8-a9db-003fedcc9cc3
# ╠═cc9153d2-86d6-4272-a266-053165197d99
# ╠═d303b91b-567c-4705-b51e-5f32c91b3d80
# ╠═f192deb9-5de9-40e1-959b-a518aee7a6a3
# ╠═b1c36a20-9c5b-4fc2-9907-8061ed78d88f
# ╠═7f6aedfa-700b-47b5-8030-14d1448c4737
# ╠═9829e516-9240-48b2-b4f6-9eff06bf5018
# ╠═edacbf0c-959f-4a2e-b406-afe7fdfa98bc
# ╠═6d6d286a-2f36-4762-803b-59299d7373a1
# ╠═88f68d4c-4782-47da-ab8f-6f7ea728f23c
# ╠═79c95049-89a3-42cc-962a-e5266d8902a1
# ╠═58828fe1-12c4-499d-837d-ae45049758e7
# ╠═ac1f76d8-1cdd-4de3-b1e1-049ba33374d2
# ╠═691ace17-eb19-444a-9807-887156a813aa
# ╠═5f62b499-3363-4d0f-8b70-6dabe5e579ed
# ╠═755da976-d29f-4c82-9645-7acef0a140c5
# ╠═78695321-c088-4e99-987c-fca646aa7af3
# ╠═76794859-df83-4c35-bb51-3f34774798e0
# ╠═10adfb5e-d9ed-4f5b-bc1e-98b8a452e886
# ╠═1e2a33b0-624c-41a5-8c94-5f1f51fbe835
# ╠═4a36c74a-d44d-4a92-9d24-35ec22d8ae57
# ╠═6f49c66c-82b8-428c-8420-4646a6394a9e
# ╠═7255cc2c-4680-4cde-93da-1ba2154e2d22
# ╠═e6fe559e-46f1-4336-9513-7306c32f2515
# ╠═ed7cb9bb-4b83-4ed6-a8fd-9936eb02643b
# ╠═084ac351-17e6-4916-b0b7-12aa593984b2
# ╠═322962f3-c1f5-47d1-882b-f4efed0c2fa0
# ╠═5e996c83-88dc-4569-a435-4d00684de2af
# ╠═69e7d9cd-7900-474d-aeba-06b38e62d756
# ╠═d0de96d0-bb8e-412f-ab47-a1b7a6c7a402
# ╠═19b69d34-367e-4794-abb1-3f76e1356561
# ╠═bbe9a49b-6495-4c13-91d0-3a4dbd0a2800
# ╠═444d7454-48a9-44dd-87a3-f4cf1a495072
# ╠═7d7d3ff6-30d4-477a-8f03-e4c08ac8a608
# ╠═ba64c0a2-8cd4-421a-b494-a70f1f92ca0f
# ╠═d30b10f4-2c62-4596-aa73-e4f2796b0541
# ╠═04b0a526-b808-4c61-a565-6c60e12be2b7
# ╠═b38b707f-6b97-424a-a22a-cf2fdebcfb31


==> oldplots/rubrene.jl <==
### A Pluto.jl notebook ###
# v0.17.3

using Markdown
using InteractiveUtils

# ╔═╡ 8252e424-8bb3-477c-ba6d-9be7455ffbb4
begin
	using Pkg
	using Plots
	Pkg.add(url="https://github.com/jarvist/PolaronMobility.jl", rev="bradwip")
	using PolaronMobility
end

# ╔═╡ 3ad6ed8d-981c-4fa0-be05-1b0224f5c747
begin
	ħ = 1.05457162825e-34;   # kg m2 / s
	eV = 1.602176487e-19;    # kg m2 / s2
	mₑ = 9.10938188e-31;     # kg
	kB =  1.3806504e-23;     # kg m2 / K s2
	ε₀ = 8.854E-12           # Units: C2N−1m−2, permittivity of free space
	c = 3e8
end

# ╔═╡ d19125dc-9a46-4882-af9d-0fddc5ca2912
begin
	ωₕ = 1208.9 # cm⁻¹
	ωₚ = 117.9 	# cm⁻¹
	Eₕ = 106.8 	# meV
	Eₚ = 21.9 	# meV

	ωₕ *= 0.03	# 2π THz
	ωₚ *= 0.03 	# 2π THz
	Eₕ *= 1.6021773e-22 # J
	Eₚ *= 1.6021773e-22 # J

	fₕ = ωₕ / 2π # THz
	fₚ = ωₚ / 2π # THz

	gₕ = sqrt(Eₕ / (ħ * ωₕ * 1e12)) # unitless
	gₚ = sqrt(Eₚ / (ħ * ωₚ * 1e12)) # unitless

	mₕ = 1
	mₚ = 1

	volume = 70.6e-24
end

# ╔═╡ 3e07da50-1e83-450d-a454-fe239ee418d5
begin
	v₀ₕ, w₀ₕ = var_params(gₕ, ω = ωₕ) # athermal
	v₀ₚ, w₀ₚ = var_params(gₚ, ω = ωₚ) # athermal
end

# ╔═╡ 1c5edc05-9490-4ed1-9505-bb0b6a529969
v₀, w₀ = var_params((gₕ + gₚ)/2, ω = (ωₕ + ωₚ)/2)

# ╔═╡ 6ecfd102-ef55-4d85-a374-9ad9852cae40
begin
	T = 1:1:300
	βₕ = [ωₕ * 1e12 * ħ / (kB * t) for t in T]
	βₚ = [ωₚ * 1e12 * ħ / (kB * t) for t in T]
	vₕ, wₕ, vₚ, wₚ = Vector{Float64}(undef, length(T)), Vector{Float64}(undef, length(T)), Vector{Float64}(undef, length(T)), Vector{Float64}(undef, length(T))
	for t in 1:length(T)
		vₕ[t], wₕ[t] = var_params(gₕ, βₕ[t], ω = ωₕ, v = t == 1 ? v₀ₕ : vₕ[t - 1], w = t == 1 ? w₀ₕ : wₕ[t - 1], rtol = 1e-4)
		vₚ[t], wₚ[t] = var_params(gₚ, βₚ[t], ω = ωₚ, v = t == 1 ? v₀ₚ : vₚ[t - 1], w = t == 1 ? w₀ₚ : wₚ[t - 1], rtol = 1e-4)
	end
end

# ╔═╡ 3147bea6-f900-4b6f-91fa-b0fb819351be
(ωₕ + ωₚ)/2 / 2π

# ╔═╡ 459ccd9d-a2db-4a0f-b40e-662a92c8b364
(gₕ + gₚ)/2

# ╔═╡ 0fc916b5-094e-4d24-8792-71b132edcbff
begin
	β = [ω = (ωₕ + ωₚ)/2 * 1e12 * ħ / (kB * t) for t in T]
	v, w = Vector{Float64}(undef, length(T)), Vector{Float64}(undef, length(T))
	for t in 1:length(T)
		v[t], w[t] = var_params((gₕ + gₚ)/2, β[t], ω = (ωₕ + ωₚ)/2, v = t == 1 ? v₀ : v[t - 1], w = t == 1 ? w₀ : w[t - 1], rtol = 1e-4)
	end
end

# ╔═╡ 6e15c7ad-6fdf-4872-a7d0-6098ccef8053
begin
	plot(vcat([0], T), vcat(v₀ₕ, vₕ) .* ωₕ, xlabel = "Temperature (K)", ylabel = "Variational Parameters (ωₕ/ωₚ)", label = "Holstein v", legend = :topleft)
	plot!(vcat([0], T), vcat(w₀ₕ, wₕ) .* ωₕ, label = "Holstein w")
	plot!(vcat([0], T), vcat(v₀ₚ, vₚ) .* ωₚ, label = "Peierls v")
	plot!(vcat([0], T), vcat(w₀ₚ, wₚ) .* ωₚ, label = "Peierls w")
	plot!(vcat([0], T), (vcat(v₀ₕ, vₕ) .* ωₕ .+ vcat(v₀ₚ, vₚ) .* ωₚ) ./ 2, label = "Sum v", linestyle = :dash) 
	plot!(vcat([0], T), (vcat(w₀ₕ, wₕ) .* ωₕ .+ vcat(w₀ₚ, wₚ) .* ωₚ) ./ 2, label = "Sum w", linestyle = :dash)
	plot!(vcat([0], T), vcat(v₀, v) .* (ωₕ + ωₚ)/2, label = "Both v", linestyle = :dot, linewidth = 2)
	plot!(vcat([0], T), vcat(w₀, w) .* (ωₕ + ωₚ)/2, label = "Both w", linestyle = :dot, linewidth = 2)
end

# ╔═╡ fc9023cf-8ad9-4133-a467-186521305c2c
begin
	plot(vcat([0], T), vcat(v₀, v), xlabel = "Temperature (K)", ylabel = "Variational Parameters (ωₕ/ωₚ)", label = "Both v", legend = :topleft)
	plot!(vcat([0], T), vcat(w₀, w), label = "Both w")
	plot!(vcat([0], T), (vcat(v₀ₕ, vₕ) .* ωₕ .+ vcat(v₀ₚ, vₚ) .* ωₚ) ./ (ωₕ + ωₚ), label = "Sum v")
	plot!(vcat([0], T), (vcat(w₀ₕ, wₕ) .* ωₕ .+ vcat(w₀ₚ, wₚ) .* ωₚ) ./ (ωₕ + ωₚ), label = "Sum w")
end

# ╔═╡ ac54a8a6-2c88-4d79-b13d-2b04bbfb6b3f
begin
	F₀ₕ = multi_F(v₀ₕ, w₀ₕ, gₕ; ω = ωₕ) * 1000 * ħ / eV * 1e12
	F₀ₚ = multi_F(v₀ₚ, w₀ₚ, gₚ; ω = ωₚ) * 1000 * ħ / eV * 1e12
	Fₕ = multi_F.(vₕ, wₕ, gₕ, βₕ; ω = ωₕ) * 1000 * ħ / eV * 1e12
	Fₚ = multi_F.(vₚ, wₚ, gₚ, βₚ; ω = ωₚ) * 1000 * ħ / eV * 1e12
end

# ╔═╡ 2b9a5721-1357-4ed1-b86c-928f83867f42
begin
	F₀ = multi_F(v₀, w₀, (gₕ + gₚ)/2; ω = (ωₕ + ωₚ)/2) * 1000 * ħ / eV * 1e12
	F = multi_F.(v, w, (gₕ + gₚ)/2, β; ω = (ωₕ + ωₚ)/2) * 1000 * ħ / eV * 1e12
end

# ╔═╡ 44d55735-aa0e-4f57-b5ab-55c6118e0f97
begin
	plot(vcat([0], T), vcat(F₀ₕ, Fₕ), xlabel = "Temperature (K)", ylabel = "Energy (meV)", label = "Holstein")
	plot!(vcat([0], T), vcat(F₀ₚ, Fₚ), label = "Peierls")
	plot!(vcat([0], T), vcat(F₀ₕ, Fₕ) .+ vcat(F₀ₚ, Fₚ), label = "Sum", linestyle = :dash)
	plot!(vcat([0], T), vcat(F₀, F), label = "Both", linestyle = :dash)
end

# ╔═╡ 9c5dfd34-71ff-454c-a104-21915be5abd4
begin
	μₕ = polaron_mobility.(vcat([Inf64], βₕ), gₕ, vcat(v₀ₕ, vₕ), vcat(w₀ₕ, wₕ), ω = ωₕ) * eV / (1e12 * mₑ * mₕ) * 100^2
	μₚ = polaron_mobility.(vcat([Inf64], βₚ), gₚ, vcat(v₀ₚ, vₚ), vcat(w₀ₚ, wₚ), ω = ωₚ, rtol = 1e-4) * eV / (1e12 * mₑ * mₚ) * 100^2
	μ = 1 ./ (1 ./ μₕ .+ 1 ./ μₚ)
end

# ╔═╡ 72b30632-fa73-46b3-b784-3612a0425df1
begin
	μₐ = polaron_mobility.(vcat([Inf64], β), (gₕ + gₚ)/2, vcat(v₀, v), vcat(w₀, w), ω = (ωₕ + ωₚ)/2) * eV / (1e12 * mₑ * mₕ) * 100^2
end

# ╔═╡ e4188a22-c9e7-48ef-8ac2-9b430914f535
begin
	plot(vcat([0], T), μₕ, xlabel = "Temperature (K)", ylabel = "Mobility (cm² m / Vs)", label = "Holstein", ylims = (0, 100), minorgrid = true)
	plot!(vcat([0], T), μₚ, label = "Peierls")
	plot!(vcat([0], T), μ, label = "Sum", linestyle = :dash)
	plot!(vcat([0], T), μₐ, label = "Both", linestyle = :dash)
end

# ╔═╡ c08adae9-55ad-44be-9488-7358c6b47178
begin
	Ω = 0.0:0.1:10.0
	Zₕ = [polaron_complex_impedence(Ω[i], vcat([Inf64], βₕ)[j], gₕ, vcat(v₀ₕ, vₕ)[j], vcat(w₀ₕ, wₕ)[j]; ω = ωₕ, rtol  = 1e-4) / eV^2 * 1e12 * mₑ * mₕ * volume for i in 1:length(Ω), j in 1:length(T)]
	Zₚ = [polaron_complex_impedence(Ω[i], vcat([Inf64], βₚ)[j], gₚ, vcat(v₀ₚ, vₚ)[j], vcat(w₀ₚ, wₚ)[j]; ω = ωₚ, rtol = 1e-4) / eV^2 * 1e12 * mₑ * mₚ * volume for i in 1:length(Ω), j in 1:length(T)]
	Z = 1 ./ (1 ./ Zₕ .+ 1 ./ Zₚ)
end

# ╔═╡ a46de78b-eb88-452c-9f50-6cf3cc6530fa
begin
	Zₐ = [polaron_complex_impedence(Ω[i], vcat([Inf64], β)[j], (gₕ + gₚ)/2, vcat(v₀, v)[j], vcat(w₀, w)[j]; ω = (ωₚ + ωₕ)/2, rtol = 1e-4) / eV^2 * 1e12 * mₑ * mₚ * volume for i in 1:length(Ω), j in 1:length(T)]
end

# ╔═╡ b50fc35f-5e24-4a68-b7c9-8d017efbbcfe
begin
	plot(Ω, real.(Zₕ[:, 1]), xlabel = "Frequency (THz)", ylabel = "Impedence (Ω)", label = "Holstein Real", legend = :bottomleft)
	plot!(Ω, imag.(Zₕ[:, 1]), label = "Holstein Imag")
	plot!(Ω, real.(Zₚ[:, 1]), label = "Peierls Real")
	plot!(Ω, imag.(Zₚ[:, 1]), label = "Peierls Imag")
	plot!(Ω, real.(Z[:, 1]), label = "Sum Real", linestyle = :dash)
	plot!(Ω, imag.(Z[:, 1]), label = "Sum Imag", linestyle = :dash)
	plot!(Ω, real.(Zₐ[:, 1]), label = "Both Real", linestyle = :dash)
	plot!(Ω, imag.(Zₐ[:, 1]), label = "Both Imag", linestyle = :dash)
end

# ╔═╡ 614b7888-0efc-4be5-a194-2f387b82ed46
begin
	plot(Ω, real.(Z[:, 1]), label = "Sum Real", xlabel = "Frequency (THz)", ylabel = "Impedence (Ω)", legend = :bottomleft)
	plot!(Ω, imag.(Z[:, 1]), label = "Sum Imag")
	plot!(Ω, real.(Zₐ[:, 1]), label = "Both Real")
	plot!(Ω, imag.(Zₐ[:, 1]), label = "Both Imag")
end

# ╔═╡ a60ed702-eed8-4319-82e4-bb23919e4dc4
begin
	σₕ = 1 ./ Zₕ
	σₚ = 1 ./ Zₚ
	σ = 1 ./ Z
	σₐ = 1 ./ Zₐ
end

# ╔═╡ 3251b9a7-33a2-4a83-8c57-214d30da082a
begin
	plot(Ω, real.(σₕ[:, 1]), xlabel = "Frequency (THz)", ylabel = "Conductivity (Ω⁻¹)", label = "Holstein Real", legend = :topright, ylims = (-1, 100))
	plot!(Ω, imag.(σₕ[:, 1]), label = "Holstein Imag")
	plot!(Ω, real.(σₚ[:, 1]), label = "Peierls Real")
	plot!(Ω, imag.(σₚ[:, 1]), label = "Peierls Imag")
	plot!(Ω, real.(σ[:, 1]), label = "Sum Real", linestyle = :dash)
	plot!(Ω, imag.(σ[:, 1]), label = "Sum Imag", linestyle = :dash)
	plot!(Ω, real.(σₐ[:, 1]), label = "Both Real", linestyle = :dash)
	plot!(Ω, imag.(σₐ[:, 1]), label = "Both Imag", linestyle = :dash)
end

# ╔═╡ 98a13b04-2688-4697-8f0c-3cdcd5fd40e1
begin
	plot(Ω, real.(σ[:, 50]), label = "Sum Real", xlabel = "Frequency (THz)", ylabel = "Conductivity (Ω⁻¹)", legend = :topright, ylims = (-1, 30), minorgrid = true)
	plot!(Ω, imag.(σ[:, 50]), label = "Sum Imag")
	plot!(Ω, real.(σₐ[:, 50]), label = "Both Real", linestyle = :dash)
	plot!(Ω, imag.(σₐ[:, 50]), label = "Both Imag", linestyle = :dash)
end

# ╔═╡ Cell order:
# ╠═8252e424-8bb3-477c-ba6d-9be7455ffbb4
# ╠═3ad6ed8d-981c-4fa0-be05-1b0224f5c747
# ╠═d19125dc-9a46-4882-af9d-0fddc5ca2912
# ╠═3e07da50-1e83-450d-a454-fe239ee418d5
# ╠═1c5edc05-9490-4ed1-9505-bb0b6a529969
# ╠═6ecfd102-ef55-4d85-a374-9ad9852cae40
# ╠═3147bea6-f900-4b6f-91fa-b0fb819351be
# ╠═459ccd9d-a2db-4a0f-b40e-662a92c8b364
# ╠═0fc916b5-094e-4d24-8792-71b132edcbff
# ╠═6e15c7ad-6fdf-4872-a7d0-6098ccef8053
# ╠═fc9023cf-8ad9-4133-a467-186521305c2c
# ╠═ac54a8a6-2c88-4d79-b13d-2b04bbfb6b3f
# ╠═2b9a5721-1357-4ed1-b86c-928f83867f42
# ╠═44d55735-aa0e-4f57-b5ab-55c6118e0f97
# ╠═9c5dfd34-71ff-454c-a104-21915be5abd4
# ╠═72b30632-fa73-46b3-b784-3612a0425df1
# ╠═e4188a22-c9e7-48ef-8ac2-9b430914f535
# ╠═c08adae9-55ad-44be-9488-7358c6b47178
# ╠═a46de78b-eb88-452c-9f50-6cf3cc6530fa
# ╠═b50fc35f-5e24-4a68-b7c9-8d017efbbcfe
# ╠═614b7888-0efc-4be5-a194-2f387b82ed46
# ╠═a60ed702-eed8-4319-82e4-bb23919e4dc4
# ╠═3251b9a7-33a2-4a83-8c57-214d30da082a
# ╠═98a13b04-2688-4697-8f0c-3cdcd5fd40e1


==> oldplots/rubrene_multi.jl <==
### A Pluto.jl notebook ###
# v0.19.11

using Markdown
using InteractiveUtils

# ╔═╡ 82d22d52-1361-4064-ab72-7594191c1a61
begin
    import Pkg
    # careful: this is _not_ a reproducible environment
    # activate the global environment
    Pkg.activate("/Users/jarvist/REPOS/PolaronMobility.jl")

    using Plots, PolaronMobility
end


# ╔═╡ e88c70d6-379f-46a0-95ab-7352d330f81f
begin
	ħ = 1.05457162825e-34;   # kg m2 / s
	eV = 1.602176487e-19;    # kg m2 / s2
	mₑ = 9.10938188e-31;     # kg
	kB =  1.3806504e-23;     # kg m2 / K s2
	ε₀ = 8.854E-12           # Units: C2N−1m−2, permittivity of free space
	c = 3e8
end

# ╔═╡ 7bbacaf6-af55-4c61-b2e1-c13469e8ade2
begin
	ωⱼ = [57.8, 59.6, 89.0, 107.3, 139.1, 639.1, 1011.2, 1344.7, 1593.3] # cm⁻¹
	ωⱼ .*= 0.03 # 2π THz
	fⱼ = ωⱼ / 2π # THz

	ωⱼgₕʲ = [1.7, 1.4, 1.6, 0.14, 2.3, 7.5, 3.6, 19.8, 42.0] # meV
	ωⱼgₚʲ = [0.85, 0.83, 4.8, 2.8, 3.7, 1.0, 0.04, 0.04, 0.12] # meV

	ωⱼgₕʲ .*= 0.242  # 2π THz
	ωⱼgₚʲ .*= 0.242  # 2π THz

	gₕʲ = ωⱼgₕʲ ./ ωⱼ # unitless
	gₚʲ = ωⱼgₚʲ ./ ωⱼ # unitless

	gₕ = sum(gₕʲ) # unitless
	gₚ = sum(gₚʲ) # unitless
	
	mₕ = 1
	mₚ = 1

	volume = 70.6e-24
end

# ╔═╡ d03a6ca6-9521-456d-83e8-62c6133cb521
sum(gₕʲ .+ gₚʲ)

# ╔═╡ 45dda321-9a08-49ac-ac02-33bd9b006a8a
begin
	v₀, w₀ = var_params((gₕʲ .+ gₚʲ), ω = ωⱼ) # athermal
end

# ╔═╡ 202bd32a-f341-435a-b169-d360c14eab52


# ╔═╡ c0319e21-ac56-473f-9a07-30b213a39c2f
T = 20:20:300

# ╔═╡ 75865a0d-bed2-42ec-9d80-a448df9bcb71
βⱼ = [j * 1e12 * ħ / (kB * t) for t in T, j in ωⱼ]

# ╔═╡ 9999d9b3-3115-4fd2-ad3f-8b072facc38e
v, w = Vector{Float64}(undef, length(T)), Vector{Float64}(undef, length(T))

# ╔═╡ bdbdc480-875c-420d-9a75-58e1385aec68
for t in 1:length(T)
		v[t], w[t] = var_params((gₕʲ .+ gₚʲ), βⱼ[t, :], ω = ωⱼ, v = t == 1 ? v₀ : v[t - 1], w = t == 1 ? w₀ : w[t - 1])
end

# ╔═╡ 1bbb7060-3c07-4e82-a98c-2adaf0ac0822
begin
	plot(vcat([0], T), vcat(v₀, v), xlabel = "Temperature (K)", ylabel = "Variational Parameters (ωₕ/ωₚ)", label = "Holstein v", legend = :topright)
	plot!(vcat([0], T), vcat(w₀, w), label = "Holstein w")
end

# ╔═╡ 1d2aeb4d-6df9-4788-b0c7-f46099f037ee
F₀ = multi_F(v₀, w₀, (gₕʲ .+ gₚʲ); ω = ωⱼ) * 1000 * ħ / eV * 1e12

# ╔═╡ 0e33d55b-1957-4076-a832-edf89ab84c28
F = [multi_F(v[t], w[t], (gₕʲ .+ gₚʲ) ./ 2, βⱼ[t, :]; ω = ωⱼ) * 1000 * ħ / eV * 1e12 for t in 1:length(T)]

# ╔═╡ a32c7779-cae6-40c0-b3e4-b167e18a4804
begin
	plot(vcat([0], T), vcat(F₀, F), xlabel = "Temperature (K)", ylabel = "Energy (meV)", label = "Holstein")
end

# ╔═╡ 23e8b7ff-d17e-4c11-b840-9ff1d7ffeefb
# ╠═╡ disabled = true
#=╠═╡
begin
	μ = polaron_mobility.(vcat([Inf64], β), (gₕ + gₚ)/2, vcat(v₀, v), vcat(w₀, w), ω = (ωₕ + ωₚ)/2) * eV / (1e12 * mₑ * mₕ) * 100^2
end
  ╠═╡ =#

# ╔═╡ Cell order:
# ╠═82d22d52-1361-4064-ab72-7594191c1a61
# ╠═e88c70d6-379f-46a0-95ab-7352d330f81f
# ╠═7bbacaf6-af55-4c61-b2e1-c13469e8ade2
# ╠═d03a6ca6-9521-456d-83e8-62c6133cb521
# ╠═45dda321-9a08-49ac-ac02-33bd9b006a8a
# ╠═202bd32a-f341-435a-b169-d360c14eab52
# ╠═c0319e21-ac56-473f-9a07-30b213a39c2f
# ╠═75865a0d-bed2-42ec-9d80-a448df9bcb71
# ╠═9999d9b3-3115-4fd2-ad3f-8b072facc38e
# ╠═bdbdc480-875c-420d-9a75-58e1385aec68
# ╠═1bbb7060-3c07-4e82-a98c-2adaf0ac0822
# ╠═1d2aeb4d-6df9-4788-b0c7-f46099f037ee
# ╠═0e33d55b-1957-4076-a832-edf89ab84c28
# ╠═a32c7779-cae6-40c0-b3e4-b167e18a4804
# ╟─23e8b7ff-d17e-4c11-b840-9ff1d7ffeefb


==> results/conductivity_freq_1_plot.jl <==
# Generates data for real conductivty / optical absorption versus frequency.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_freq_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_freq_data.jld")

Ωrange = holstein.Ω
holstein_σ =  real.(holstein.σ[:,:,1])
frohlich_σ =  real.(frohlich.σ[:,1])

data = [Ωrange holstein_σ frohlich_σ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Real Conductivity α = 1"
xlabel = "Frequency Ω"
ylabel = "Real Conductivity σ"
legend = "top right"
yrange = "[0:*]"
xtics = "0,4,28"
xrange = "[0.5:*]"
xlog = 2

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xrange = xrange, yrange = yrange, xlog = xlog)


==> results/conductivity_freq_3_plot.jl <==
# Generates data for real conductivty / optical absorption versus frequency.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_freq_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_freq_data.jld")

Ωrange = holstein.Ω
holstein_σ =  real.(holstein.σ[:,:,2]) .* [1 2 3] .^2
frohlich_σ =  real.(frohlich.σ[:,2])

data = [Ωrange holstein_σ frohlich_σ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Real Conductivity α = 3"
xlabel = "Frequency Ω"
ylabel = "Real Conductivity σ"
legend = "top right"
yrange = "[0:*]"
xtics = "0,4,28"
xrange = "[0.5:*]"
xlog = 2

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xrange = xrange, yrange = yrange, xlog = xlog)



==> results/conductivity_freq_5_plot.jl <==
# Generates data for real conductivty / optical absorption versus frequency.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_freq_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_freq_data.jld")

Ωrange = holstein.Ω
holstein_σ =  real.(holstein.σ[:,:,3])
frohlich_σ =  real.(frohlich.σ[:,3])

data = [Ωrange holstein_σ frohlich_σ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Real Conductivity α = 5"
xlabel = "Frequency Ω"
ylabel = "Real Conductivity σ"
legend = "top right"
yrange = "[0:0.3]"
xtics = "0,4,28"
xrange = "[0.5:*]"
xlog = 2

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xrange = xrange, yrange = yrange, xlog = xlog)


==> results/conductivity_freq_6_plot.jl <==
# Generates data for real conductivty / optical absorption versus frequency.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_freq_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_freq_data.jld")

Ωrange = holstein.Ω
holstein_σ =  real.(holstein.σ[:,:,4])
frohlich_σ =  real.(frohlich.σ[:,4])

data = [Ωrange holstein_σ frohlich_σ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Real Conductivity α = 6"
xlabel = "Frequency Ω"
ylabel = "Real Conductivity σ"
legend = "top right"
yrange = "[0:0.3]"
xtics = "0,4,28"
xrange = "[0.5:*]"
xlog = 2

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xrange = xrange, yrange = yrange, xlog = xlog)


==> results/conductivity_freq_7_plot.jl <==
# Generates data for real conductivty / optical absorption versus frequency.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_freq_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_freq_data.jld")

Ωrange = holstein.Ω
holstein_σ =  real.(holstein.σ[:,:,5])
frohlich_σ =  real.(frohlich.σ[:,5])

data = [Ωrange holstein_σ frohlich_σ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Real Conductivity α = 7"
xlabel = "Frequency Ω"
ylabel = "Real Conductivity σ"
legend = "top right"
yrange = "[0:0.4]"
xtics = "0,4,28"
xrange = "[0.5:*]"
xlog = 2

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xrange = xrange, yrange = yrange, xlog = xlog)



==> results/data_save.jl <==

function save_data(data, headers; title = nothing, xlabel = nothing, ylabel = nothing, filename = nothing, legend = "default", ylog = false, xlog = false, xrange = "[*:*]", yrange = "[*:*]", xtics = "", ytics = "", linestyle = "lines")
    
    # Extract the filename from the script path
    script_path = @__FILE__
    script_dir, script_filename = splitdir(script_path)

    if isnothing(filename)
        base_script_filename = splitext(PROGRAM_FILE)[1]  # Get filename without extension
    else
        base_script_filename = filename
    end

    # Construct the .data file path
    data_filename = "$(script_dir)/data/$(base_script_filename).data"

    # Open the file and write the column headers and data
    open(data_filename, "w") do io

        if !all(isnothing.([title, xlabel, ylabel]))
            println(io, "# Title: $title")
            println(io, "# X Label: $xlabel")
            println(io, "# Y Label: $ylabel")
            println(io, "# Legend: $legend")
            println(io, "# X Log: $xlog")
            println(io, "# Y Log: $ylog")
            println(io, "# X Range: $xrange")
            println(io, "# Y Range: $yrange")
            println(io, "# X Tics: $xtics")
            println(io, "# Y Tics: $ytics")     
            println(io, "# Linestyle: $linestyle")
        end

        # Write column headers
        println(io, join(headers, "\t"))

        # Write data rows
        for row in eachrow(data)
            println(io, join(row, "\t"))
        end
    end
end

==> results/diagmc_comparison_plot.jl <==
# Generates data for Holstein polaron energy versus alpha.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_dmc_comparison_data.jld")

αrange = holstein.α
holstein_total = holstein.F0
diagmc_data =  [0.0000000000e+00 -2.0000000e+00 0.00e+00
                2.6315789474e-01 -2.0808334e+00 1.72e-05
                5.2631578947e-01 -2.1636241e+00 6.41e-05
                7.8947368421e-01 -2.2488576e+00 2.51e-05
                1.0526315789e+00 -2.3363064e+00 2.88e-05
                1.3157894737e+00 -2.4261811e+00 1.25e-04
                1.5789473684e+00 -2.5190031e+00 9.60e-05
                1.8421052632e+00 -2.6145873e+00 1.15e-04
                2.1052631579e+00 -2.7138573e+00 1.10e-04
                2.3684210526e+00 -2.8157376e+00 1.35e-04
                2.6315789474e+00 -2.9221211e+00 2.34e-04
                2.8947368421e+00 -3.0334417e+00 3.89e-04
                3.1578947368e+00 -3.1479025e+00 2.01e-04
                3.4210526316e+00 -3.2675830e+00 2.22e-04
                3.6842105263e+00 -3.3915036e+00 1.09e-04
                3.9473684211e+00 -3.5210248e+00 1.49e-04
                4.2105263158e+00 -3.6552241e+00 3.30e-04
                4.4736842105e+00 -3.7903871e+00 3.45e-04
                4.7368421053e+00 -3.9359679e+00 3.84e-04
                5.0000000000e+00 -4.0830425e+00 5.70e-04]

diagmc_alpha = diagmc_data[:, 1]
diagmc_energy = diagmc_data[:, 2] .+ 2

data = [diagmc_alpha reverse(holstein_total') diagmc_energy]
headers = ["α " "Var_{3D}" "Var_{2D}" "Var_{1D}" "DMC_{1D}"]

title = "Holstein Polaron Energy: DiagMC Comparison"
xlabel = "α"
ylabel = "Polaron Energy"
legend = "top right"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, linestyle = "points")


==> results/energy_temp_10_plot.jl <==
# Generates data for Holsteinand Frohlich polaron energy versus alpha.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_energy = -holstein.F[:,:,6]
frohlich_energy = -frohlich.F[:,6]

data = [Trange holstein_energy frohlich_energy]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Holstein & Frohlich Polaron Energy α = 10"
xlabel = "Temperature T (ω₀)"
ylabel = "Negative Polaron Energy -F"
legend = "top left"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, xtics = xtics, ylog = ylog)

==> results/energy_temp_12_plot.jl <==
# Generates data for Holsteinand Frohlich polaron energy versus alpha.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_energy = -holstein.F[:,:,7]
frohlich_energy = -frohlich.F[:,7]

data = [Trange holstein_energy frohlich_energy]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Holstein & Frohlich Polaron Energy α = 12"
xlabel = "Temperature T (ω₀)"
ylabel = "Negative Polaron Energy -F"
legend = "top left"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, xtics = xtics, ylog = ylog)

==> results/energy_temp_1_plot.jl <==
# Generates data for Holsteinand Frohlich polaron energy versus alpha.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_energy = -holstein.F[:,:,1]
frohlich_energy = -frohlich.F[:,1]

data = [Trange holstein_energy frohlich_energy]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Holstein & Frohlich Polaron Energy α = 1"
xlabel = "Temperature T (ω₀)"
ylabel = "Negative Polaron Energy -F"
legend = "top left"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, xtics = xtics, ylog = ylog)


==> results/energy_temp_2_5_plot.jl <==
# Generates data for Holsteinand Frohlich polaron energy versus alpha.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_energy = -holstein.F[:,:,2]
frohlich_energy = -frohlich.F[:,2]

data = [Trange holstein_energy frohlich_energy]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Holstein & Frohlich Polaron Energy α = 2.5"
xlabel = "Temperature T (ω₀)"
ylabel = "Negative Polaron Energy -F"
legend = "top left"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, xtics = xtics, ylog = ylog)

==> results/energy_temp_4_plot.jl <==
# Generates data for Holsteinand Frohlich polaron energy versus alpha.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_energy = -holstein.F[:,:,3]
frohlich_energy = -frohlich.F[:,3]

data = [Trange holstein_energy frohlich_energy]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Holstein & Frohlich Polaron Energy α = 4"
xlabel = "Temperature T (ω₀)"
ylabel = "Negative Polaron Energy -F"
legend = "top left"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, xtics = xtics, ylog = ylog)

==> results/energy_temp_6_plot.jl <==
# Generates data for Holsteinand Frohlich polaron energy versus alpha.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_energy = -holstein.F[:,:,4]
frohlich_energy = -frohlich.F[:,4]

data = [Trange holstein_energy frohlich_energy]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Holstein & Frohlich Polaron Energy α = 6"
xlabel = "Temperature T (ω₀)"
ylabel = "Negative Polaron Energy -F"
legend = "top left"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, xtics = xtics, ylog = ylog)

==> results/energy_temp_8_plot.jl <==
# Generates data for Holsteinand Frohlich polaron energy versus alpha.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_energy = -holstein.F[:,:,5]
frohlich_energy = -frohlich.F[:,5]

data = [Trange holstein_energy frohlich_energy]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Holstein & Frohlich Polaron Energy α = 8"
xlabel = "Temperature T (ω₀)"
ylabel = "Negative Polaron Energy -F"
legend = "top left"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, xtics = xtics, ylog = ylog)

==> results/frohlich_alpha_data.jl <==
# frohlich_alpha_data.jl

using PolaronMobility

αrange = Vector(LinRange(5, 0.01, 1000)) .* 3

frohlich_alpha_data = frohlichpolaron(αrange, dims = 2:3, verbose=true)
save_frohlich_polaron(frohlich_alpha_data, "data/frohlich_alpha_data")


==> results/frohlich_freq_data.jl <==
# frohlich_freq_data.jl

using PolaronMobility

αrange = [1.0, 3.0, 5.0, 6.0, 7.0]
Ωrange = LinRange(0, 30, 1000)

frohlich_freq_data = frohlichpolaron(αrange, 0, Ωrange, dims = 3, verbose=true)
save_frohlich_polaron(frohlich_freq_data, "data/frohlich_freq_data")


==> results/frohlich_temp_data.jl <==
# frohlich_temp_data.jl

using PolaronMobility

αrange = [1.0, 2.5, 4.0, 6.0, 8.0, 10.0, 12.0]
Trange = exp.(LinRange(log(0.125), log(128), 200))

frohlich_temp_data = frohlichpolaron(αrange, Trange, dims=3, cycleguesses=true, verbose=true)
save_frohlich_polaron(frohlich_temp_data, "data/frohlich_temp_data")


==> results/holstein_alpha_01_data.jl <==
# holstein_alpha_data.jl

using PolaronMobility

αrange = Vector(LinRange(5, 0.01, 1000))

holstein_alpha_data_01 = holsteinpolaron(αrange, dims = 1:3, ω=0.1, kspace=false, verbose=true)
save_holstein_polaron(holstein_alpha_data_01, "data/holstein_alpha_01_data")

==> results/holstein_alpha_05_data.jl <==
# holstein_alpha_data.jl

using PolaronMobility

αrange = Vector(LinRange(5, 0.01, 1000))

holstein_alpha_data_05 = holsteinpolaron(αrange, dims = 1:3, ω=0.5, kspace=false, verbose=true)
save_holstein_polaron(holstein_alpha_data_05, "data/holstein_alpha_05_data")

==> results/holstein_alpha_1_data.jl <==
# holstein_alpha_data.jl

using PolaronMobility

αrange = Vector(LinRange(5, 0.01, 1000))

holstein_alpha_data_1 = holsteinpolaron(αrange, dims = 1:3, ω=1.0, kspace=false, verbose=true)
save_holstein_polaron(holstein_alpha_data_1, "data/holstein_alpha_1_data")


==> results/holstein_alpha_2_data.jl <==
# holstein_alpha_data.jl

using PolaronMobility

αrange = Vector(LinRange(5, 0.01, 1000))

holstein_alpha_data_2 = holsteinpolaron(αrange, dims = 1:3, ω=2.0, kspace=false, verbose=true)
save_holstein_polaron(holstein_alpha_data_2, "data/holstein_alpha_2_data")


==> results/holstein_dmc_comparison_data.jl <==
# holstein_alpha_data.jl

using PolaronMobility

αrange = reverse([0.0, 0.26315789474, 0.52631578947, 0.78947368421, 1.0526315789, 1.3157894737, 1.5789473684, 1.8421052632, 2.1052631579, 2.3684210526, 2.6315789474, 2.8947368421, 3.1578947368, 3.4210526316, 3.6842105263, 3.9473684211, 4.2105263158, 4.4736842105, 4.7368421053, 5.0000000000])

holstein_dmc_comparison_data = holsteinpolaron(αrange, dims = 1:3, ω=0.5, kspace=false, verbose=true)
save_holstein_polaron(holstein_dmc_comparison_data, "data/holstein_dmc_comparison_data")

==> results/holstein_energy_alpha_dims_plot.jl <==
# Generates data for Holstein polaron energy versus alpha.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_alpha_1_data.jld")

αrange = holstein.α
holstein_total = holstein.F0

data = [αrange holstein_total']
headers = ["α" "1D" "2D" "3D"]

title = "Holstein Polaron Energy: 1D, 2D & 3D"
xlabel = "α"
ylabel = "Polaron Energy"
legend = "bottom left"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend)


==> results/holstein_energy_alpha_omegas_plot.jl <==
# Generates data for Holstein polaron energy versus alpha.

using PolaronMobility
include("data_save.jl")

holstein_01 = load_holstein_polaron("data/holstein_alpha_01_data.jld")
holstein_05 = load_holstein_polaron("data/holstein_alpha_05_data.jld")
holstein_1 = load_holstein_polaron("data/holstein_alpha_1_data.jld")
holstein_2 = load_holstein_polaron("data/holstein_alpha_2_data.jld")

αrange = holstein_1.α
holstein_total_01 = holstein_01.F0[1, :]
holstein_total_05 = holstein_05.F0[1, :]
holstein_total_1 = holstein_1.F0[1, :]
holstein_total_2 = holstein_2.F0[1, :]

data = [αrange holstein_total_01 holstein_total_05 holstein_total_1 holstein_total_2]
headers = ["α" "γ=0.1" "γ=0.5" "γ=1.0" "γ=2.0"]

title = "1D Holstein Polaron Energy: γ=0.1, 0.5, 1.0, 2.0"
xlabel = "α"
ylabel = "Polaron Energy"
legend = "bottom left"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend)


==> results/holstein_freq_data.jl <==
# holstein_freq_data.jl

using PolaronMobility

αrange = [1.0, 3.0, 5.0, 6.0, 7.0] ./ 3
Ωrange = LinRange(0, 30, 1000)

holstein_freq_data = holsteinpolaron(αrange, 0, Ωrange, dims = 1:3, kspace=false, verbose=true)
save_holstein_polaron(holstein_freq_data, "data/holstein_freq_data")


==> results/holstein_temp_data.jl <==
# holstein_temp_data.jl

using PolaronMobility

αrange = [1.0, 2.5, 4.0, 6.0, 8.0, 10.0, 12.0] ./ 3
Trange = exp.(LinRange(log(0.125), log(128), 200))

holstein_temp_data = holsteinpolaron(αrange, Trange, dims = 1:3, kspace=false, verbose=true)
save_holstein_polaron(holstein_temp_data, "data/holstein_temp_data")


==> results/holstein_vw_alpha_plot.jl <==
# Generates data for Holstein v, w versus alpha.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_alpha_1_data.jld")

αrange = holstein.α
holstein_v = holstein.v0
holstein_w = holstein.w0

data = [αrange holstein_v' holstein_w']
headers = ["α" "v_{1D}" "w_{1D}" "v_{2D}" "w_{2D}" "v_{3D}" "w_{3D}"]

title = "Holstein Variational Parameters: 1D, 2D & 3D"
xlabel = "α"
ylabel = "Variational Parameters"
legend = "top left"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend)


==> results/holstein_vw_temp_plot.jl <==
# Generates data for Holstein v, w versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")

Trange = holstein.T
holstein_v = holstein.v[:,:,4]
holstein_w = holstein.w[:,:,4]

data = [Trange holstein_v holstein_w]
headers = ["T" "v_{1D}" "v_{2D}" "v_{3D}" "w_{1D}" "w_{2D}" "w_{3D}"]

title = "Holstein Variational Parameters: 1D, 2D & 3D"
xlabel = "Temperature T (ω₀)"
ylabel = "Variational Parameters"
legend = "bottom right"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)


==> results/mass_temp_10_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_M =  holstein.M[:,:,6]
frohlich_M =  frohlich.M[:,6]

data = [Trange holstein_M frohlich_M]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mass α = 10"
xlabel = "Temperature T (ω₀)"
ylabel = "Mass M"
legend = "top right"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)

==> results/mass_temp_12_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_M =  holstein.M[:,:,7]
frohlich_M =  frohlich.M[:,7]

data = [Trange holstein_M frohlich_M]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mass α = 12"
xlabel = "Temperature T (ω₀)"
ylabel = "Mass M"
legend = "top right"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)

==> results/mass_temp_1_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_M =  holstein.M[:,:,1]
frohlich_M =  frohlich.M[:,1]

data = [Trange holstein_M frohlich_M]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mass α = 1"
xlabel = "Temperature T (ω₀)"
ylabel = "Mass M"
legend = "top right"
xlog = 2
ylog = 2
yrange = "[0.0625:*]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics, yrange = yrange)


==> results/mass_temp_2_5_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_M =  holstein.M[:,:,2]
frohlich_M =  frohlich.M[:,2]

data = [Trange holstein_M frohlich_M]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mass α = 2.5"
xlabel = "Temperature T (ω₀)"
ylabel = "Mass M"
legend = "top right"
xlog = 2
ylog = 2
yrange = "[0.125:*]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics, yrange = yrange)


==> results/mass_temp_4_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_M =  holstein.M[:,:,3]
frohlich_M =  frohlich.M[:,3]

data = [Trange holstein_M frohlich_M]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mass α = 4"
xlabel = "Temperature T (ω₀)"
ylabel = "Mass M"
legend = "top right"
xlog = 2
ylog = 2
yrange = "[0.125:*]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics, yrange = yrange)


==> results/mass_temp_6_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_M =  holstein.M[:,:,4]
frohlich_M =  frohlich.M[:,4]

data = [Trange holstein_M frohlich_M]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mass α = 6"
xlabel = "Temperature T (ω₀)"
ylabel = "Mass M"
legend = "top right"
xlog = 2
ylog = 2
yrange = "[0.25:*]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics, yrange = yrange)

==> results/mass_temp_8_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_M =  holstein.M[:,:,5]
frohlich_M =  frohlich.M[:,5]

data = [Trange holstein_M frohlich_M]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mass α = 8"
xlabel = "Temperature T (ω₀)"
ylabel = "Mass M"
legend = "top right"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)

==> results/memory_freq_1_plot.jl <==
# Generates data for real conductivty / optical absorption versus frequency.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_freq_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_freq_data.jld")

Ωrange = holstein.Ω
holstein_χ =  imag.(holstein.χ[:,:,1]) .* Ωrange
frohlich_χ =  imag.(frohlich.χ[:,1]) .* Ωrange

data = [Ωrange holstein_χ frohlich_χ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Imag Memory α = 1"
xlabel = "Frequency Ω"
ylabel = "Imag Memory Function χ"
legend = "top right"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend)


==> results/memory_freq_3_plot.jl <==
# Generates data for real conductivty / optical absorption versus frequency.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_freq_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_freq_data.jld")

Ωrange = holstein.Ω
holstein_χ =  imag.(holstein.χ[:,:,2]) .* Ωrange .* [3 2 1] .* 2
frohlich_χ =  imag.(frohlich.χ[:,2]) .* Ωrange

data = [Ωrange holstein_χ frohlich_χ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Imag Memory α = 3"
xlabel = "Frequency Ω"
ylabel = "Imag Memory Function χ"
legend = "top right"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend)


==> results/memory_freq_5_plot.jl <==
# Generates data for real conductivty / optical absorption versus frequency.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_freq_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_freq_data.jld")

Ωrange = holstein.Ω
holstein_χ =  imag.(holstein.χ[:,:,3]) .* Ωrange
frohlich_χ =  imag.(frohlich.χ[:,3]) .* Ωrange

data = [Ωrange holstein_χ frohlich_χ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Imag Memory α = 5"
xlabel = "Frequency Ω"
ylabel = "Imag Memory Function χ"
legend = "top right"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend)


==> results/memory_freq_6_plot.jl <==
# Generates data for real conductivty / optical absorption versus frequency.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_freq_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_freq_data.jld")

Ωrange = holstein.Ω
holstein_χ =  imag.(holstein.χ[:,:,4]) .* Ωrange
frohlich_χ =  imag.(frohlich.χ[:,4]) .* Ωrange

data = [Ωrange holstein_χ frohlich_χ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Imag Memory α = 6"
xlabel = "Frequency Ω"
ylabel = "Imag Memory Function χ"
legend = "top right"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend)


==> results/memory_freq_7_plot.jl <==
# Generates data for real conductivty / optical absorption versus frequency.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_freq_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_freq_data.jld")

Ωrange = holstein.Ω
holstein_χ =  imag.(holstein.χ[:,:,5]) .* Ωrange
frohlich_χ =  imag.(frohlich.χ[:,5]) .* Ωrange

data = [Ωrange holstein_χ frohlich_χ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Imag Memory α = 7"
xlabel = "Frequency Ω"
ylabel = "Imag Memory Function χ"
legend = "top right"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend)


==> results/mobility_temp_10_plot.jl <==
# Generates data for mobility versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_μ =  holstein.μ[:,:,6]
frohlich_μ =  frohlich.μ[:,6]

data = [Trange holstein_μ frohlich_μ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mobility α = 10"
xlabel = "Temperature T (ω₀)"
ylabel = "Mobility μ"
legend = "top right"
xlog = 2
ylog = 2
yrange = "[*:1024]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics, yrange = yrange)

==> results/mobility_temp_12_plot.jl <==
# Generates data for mobility versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_μ =  holstein.μ[:,:,7]
frohlich_μ =  frohlich.μ[:,7]

data = [Trange holstein_μ frohlich_μ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mobility α = 12"
xlabel = "Temperature T (ω₀)"
ylabel = "Mobility μ"
legend = "top right"
xlog = 2
ylog = 2
yrange = "[*:1024]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics, yrange = yrange)

==> results/mobility_temp_1_plot.jl <==
# Generates data for mobility versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_μ =  holstein.μ[:,:,1]
frohlich_μ =  frohlich.μ[:,1]

data = [Trange holstein_μ frohlich_μ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mobility α = 1"
xlabel = "Temperature T (ω₀)"
ylabel = "Mobility μ"
legend = "top right"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)


==> results/mobility_temp_2_5_plot.jl <==
# Generates data for mobility versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_μ =  holstein.μ[:,:,2]
frohlich_μ =  frohlich.μ[:,2]

data = [Trange holstein_μ frohlich_μ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mobility α = 2.5"
xlabel = "Temperature T (ω₀)"
ylabel = "Mobility μ"
legend = "top right"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)


==> results/mobility_temp_4_plot.jl <==
# Generates data for mobility versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_μ =  holstein.μ[:,:,3]
frohlich_μ =  frohlich.μ[:,3]

data = [Trange holstein_μ frohlich_μ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mobility α = 4"
xlabel = "Temperature T (ω₀)"
ylabel = "Mobility μ"
legend = "top right"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)

==> results/mobility_temp_6_plot.jl <==
# Generates data for mobility versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_μ =  holstein.μ[:,:,4]
frohlich_μ =  frohlich.μ[:,4]

data = [Trange holstein_μ frohlich_μ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mobility α = 6"
xlabel = "Temperature T (ω₀)"
ylabel = "Mobility μ"
legend = "top right"
xlog = 2
ylog = 2
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)

==> results/mobility_temp_8_plot.jl <==
# Generates data for mobility versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_μ =  holstein.μ[:,:,5]
frohlich_μ =  frohlich.μ[:,5]

data = [Trange holstein_μ frohlich_μ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Mobility α = 8"
xlabel = "Temperature T (ω₀)"
ylabel = "Mobility μ"
legend = "top right"
xlog = 2
ylog = 2
yrange = "[*:1024]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics, yrange = yrange)

==> results/rubrene_conductivity_freq_plot.jl <==

using PolaronMobility, Unitful
include("data_save.jl")

rubrene_holstein = load_holstein_polaron("data/rubrene_freq_holstein_data.jld")
rubrene_frohlich = load_frohlich_polaron("data/rubrene_freq_frohlich_data.jld")

addunits!(rubrene_holstein, unit="su")
addunits!(rubrene_frohlich, unit="su")

Ωrange = ustrip.(rubrene_holstein.Ω)
rubrene_holstein_σ = ustrip(rubrene_holstein.σ)
rubrene_frohlich_σ = ustrip(rubrene_frohlich.σ)

data = [Ωrange real.(rubrene_holstein_σ)]
headers = ["Ω" "H"]

title = "Rubrene Complex Conductivity"
xlabel = "Frequency (THz)"
ylabel = "Real Conductivity (mS)"
legend = "top right"
xlog = 2
xtics = "(16, 32, 64, 128, 246, 512, 1024)"
xrange = "[16:1024]"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog)


==> results/rubrene_energy_beta_plot.jl <==
# Generates data for Holstein versus Frohlich v, w and polaron energy versus alpha.

using PolaronMobility, Unitful
include("data_save.jl")

rubrene_holstein = load_holstein_polaron("data/rubrene_temp_holstein_data.jld")
rubrene_frohlich = load_frohlich_polaron("data/rubrene_temp_frohlich_data.jld")
addunits!(rubrene_holstein, unit="su")
addunits!(rubrene_frohlich, unit="su")

Trange = ustrip.(rubrene_holstein.T)
rubrene_holstein_energy = ustrip.(rubrene_holstein.F)
rubrene_frohlich_energy = ustrip.(rubrene_frohlich.F)

data = [Trange rubrene_holstein_energy rubrene_frohlich_energy]
headers = ["Temperature" "H" "F"]

title = "Rubrene Polaron Energy"
xlabel = "Temperature (K)"
ylabel = "Polaron Energy (meV)"
legend = "false"
xlog = 2

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog)


==> results/rubrene_freq_frohlich_data.jl <==
# Holstein model parameters from Rubrene data in paper

using PolaronMobility
# Rubrene data from "P. ORDEJÓN, D. BOSKOVIC, M. PANHANS, AND F. ORTMANN PHYSICAL REVIEW B 96, 035202 (2017)"

rubrene = load_material("data/rubrene_material_data.jld")

rubrene.α = rubrene.α * 3

Ωrange = Vector(LinRange(0.0, 32.0, 1000)) .* rubrene.feff

rubrene_freq_frohlich_data = frohlichpolaron(rubrene, 0, Ωrange, verbose=true)

save_frohlich_polaron(rubrene_freq_frohlich_data, "data/rubrene_freq_frohlich_data")


==> results/rubrene_freq_holstein_data.jl <==
# Holstein model parameters from Rubrene data in paper

using PolaronMobility
# Rubrene data from "P. ORDEJÓN, D. BOSKOVIC, M. PANHANS, AND F. ORTMANN PHYSICAL REVIEW B 96, 035202 (2017)"

rubrene = load_material("data/rubrene_material_data.jld")

Ωrange = Vector(LinRange(0.0, 32.0, 1000)) .* rubrene.feff

rubrene_freq_holstein_data = holsteinpolaron(rubrene, 0, Ωrange; kspace=false, verbose=true)

save_holstein_polaron(rubrene_freq_holstein_data, "data/rubrene_freq_holstein_data")


==> results/rubrene_impedence_freq_plot.jl <==

using PolaronMobility, Unitful
include("data_save.jl")

rubrene_holstein = load_holstein_polaron("data/rubrene_freq_holstein_data.jld")
rubrene_frohlich = load_frohlich_polaron("data/rubrene_freq_frohlich_data.jld")

addunits!(rubrene_holstein, unit="su")
addunits!(rubrene_frohlich, unit="su")

Ωrange = ustrip.(rubrene_holstein.Ω)
rubrene_holstein_z = ustrip.(rubrene_holstein.z)
rubrene_frohlich_z = ustrip.(rubrene_frohlich.z)

data = [Ωrange real.(rubrene_holstein_z) real.(rubrene_frohlich_z)]
headers = ["Ω" "H" "F"]

title = "Rubrene Complex Impedence"
xlabel = "Frequency (THz)"
ylabel = "Real Impedence (Ω)"
legend = "top right"
xlog = 2
xtics = "(16, 32, 64, 128, 246, 512, 1024)"
xrange = "[16:1024]"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, xrange = xrange, xtics = xtics)


==> results/rubrene_material_data.jl <==
# Holstein model parameters from Rubrene data in paper

using PolaronMobility, Unitful
# Rubrene data from "P. ORDEJÓN, D. BOSKOVIC, M. PANHANS, AND F. ORTMANN PHYSICAL REVIEW B 96, 035202 (2017)"

J = 134u"meV"

println("Tight-binding transfer integral J = $J")

E_H = 106.8u"meV"
E_P = 21.9u"meV"

println("Holstein electron-phonon energy Eₕ = $E_H")
println("Peirels electron-phonon energy Eₚ = $E_P")

ω_H = 1208.9u"cm^-1" * Unitful.c * 2π |> Unitful.THz2π
ω_P = 117.9u"cm^-1" * Unitful.c * 2π |> Unitful.THz2π

println("Holstein phonon frequency ωₕ = $ω_H")
println("Peirels phonon frequency ωₚ = $ω_P")

ħω_H = Unitful.ħ * ω_H |> Unitful.meV
ħω_P = Unitful.ħ * ω_P |> Unitful.meV

println("Holstein phonon energy ħωₕ = $ħω_H")
println("Peirels phonon energy ħωₚ = $ħω_P")

g²_H = E_H / ħω_H   # Equivalent to Frohlich alpha
g²_P = E_P / ħω_P   # Equivalent to Frohlich alpha

println("Holstein dimensionless el-ph coupling g²ₕ = $g²_H")
println("Peirels dimensionless el-ph coupling g²ₚ = $g²_P")

α_eff = g²_H + g²_P  # Total contribution sum from holstein and peirels

println("Rubrene combined effective dimensionless el-ph coupling α = $α_eff")

ω_eff = (E_H + E_P) / Unitful.ħ / α_eff |> Unitful.THz2π

println("Rubrene effective phonon frequency ω = $ω_eff")

a = 1.44u"nm"
b = 0.718u"nm"
c = 2.69u"nm"

println("Rubrene lattice parameters a = $a, b = $b, c = $c")

a_eff = (a * b * c)^(1/3) |> Unitful.Å

println("Geometric mean lattice constant a = $a_eff")

rubrene = material(ustrip(J), ustrip(E_H + E_P), ustrip(ω_eff), ustrip(a_eff), 6)

println("Rubrene material data:")
display(rubrene)

save_material(rubrene, "data/rubrene_material_data")


==> results/rubrene_memory_freq_plot.jl <==

using PolaronMobility, Unitful
include("data_save.jl")

rubrene_holstein = load_holstein_polaron("data/rubrene_freq_holstein_data.jld")
rubrene_frohlich = load_frohlich_polaron("data/rubrene_freq_frohlich_data.jld")

addunits!(rubrene_holstein, unit="su")
addunits!(rubrene_frohlich, unit="su")

Ωrange = ustrip.(rubrene_holstein.Ω)
rubrene_holstein_χ = ustrip.(rubrene_holstein.χ .* rubrene_holstein.Ω)
rubrene_frohlich_χ = ustrip.(rubrene_frohlich.χ .* rubrene_holstein.Ω)

data = [Ωrange real.(rubrene_holstein_χ) imag.(rubrene_holstein_χ) real.(rubrene_frohlich_χ) imag.(rubrene_frohlich_χ)]
headers = ["Ω" "H_{Re}" "H_{Im}" "F_{Re}" "F_{Im}"]

title = "Rubrene Memory Function"
xlabel = "Frequency (THz)"
ylabel = "Memory Function"
legend = "top right"
xtics = "0,100,1000"
xrange = "[0:1000]"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xrange = xrange, xtics = xtics)


==> results/rubrene_mobility_beta_plot.jl <==
# Generates data for Holstein versus Frohlich v, w and polaron energy versus alpha.

using PolaronMobility, Unitful
include("data_save.jl")

rubrene_holstein = load_holstein_polaron("data/rubrene_temp_holstein_data.jld")
rubrene_frohlich = load_frohlich_polaron("data/rubrene_temp_frohlich_data.jld")
addunits!(rubrene_holstein, unit="su")
addunits!(rubrene_frohlich, unit="su")

Trange = ustrip.(rubrene_holstein.T)
rubrene_holstein_mobility = ustrip.(rubrene_holstein.μ)
rubrene_frohlich_mobility = ustrip.(rubrene_frohlich.μ)

data = [Trange rubrene_holstein_mobility rubrene_frohlich_mobility]
headers = ["Temperature" "H" "F"]

title = "Rubrene Polaron DC Mobility"
xlabel = "Temperature (K)"
ylabel = "Polaron DC Mobility (cm²V⁻¹s⁻¹)"
xlog = 2
ylog = 10
legend = "top right"
yrange = "[1:10000]"
xrange = "[1:*]"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, yrange = yrange, xrange = xrange, ylog = ylog)


==> results/rubrene_temp_frohlich_data.jl <==
# Holstein model parameters from Rubrene data in paper

using PolaronMobility
# Rubrene data from "P. ORDEJÓN, D. BOSKOVIC, M. PANHANS, AND F. ORTMANN PHYSICAL REVIEW B 96, 035202 (2017)"

rubrene = load_material("data/rubrene_material_data.jld")

rubrene.α = rubrene.α * 3

Trange = exp.(LinRange(log(1), log(400), 100))

rubrene_temp_frohlich_data = frohlichpolaron(rubrene, Trange; verbose=true)

save_frohlich_polaron(rubrene_temp_frohlich_data, "data/rubrene_temp_frohlich_data")


==> results/rubrene_temp_holstein_data.jl <==
# Holstein model parameters from Rubrene data in paper

using PolaronMobility
# Rubrene data from "P. ORDEJÓN, D. BOSKOVIC, M. PANHANS, AND F. ORTMANN PHYSICAL REVIEW B 96, 035202 (2017)"

rubrene = load_material("data/rubrene_material_data.jld")

Trange = exp.(LinRange(log(1), log(400), 100))

rubrene_temp_holstein_data = holsteinpolaron(rubrene, Trange; kspace=false, verbose=true)

save_holstein_polaron(rubrene_temp_holstein_data, "data/rubrene_temp_holstein_data")


==> results/rubrene_vw_beta_plot.jl <==
# Generates data for Holstein versus Frohlich v, w and polaron energy versus alpha.

using PolaronMobility, Unitful
include("data_save.jl")

rubrene_holstein = load_holstein_polaron("data/rubrene_temp_holstein_data.jld")
rubrene_frohlich = load_frohlich_polaron("data/rubrene_temp_frohlich_data.jld")
addunits!(rubrene_holstein, unit="su")
addunits!(rubrene_frohlich, unit="su")

Trange = ustrip.(rubrene_holstein.T)
rubrene_holstein_v = ustrip.(rubrene_holstein.v)
rubrene_holstein_w = ustrip.(rubrene_holstein.w)
rubrene_frohlich_v = ustrip.(rubrene_frohlich.v)
rubrene_frohlich_w = ustrip.(rubrene_frohlich.w)

data = [Trange rubrene_holstein_v rubrene_holstein_w rubrene_frohlich_v rubrene_frohlich_w]
headers = ["Temperature" "v_{H}" "w_{H}" "v_{F}" "w_{F}"]

title = "Rubrene Variational Parameters"
xlabel = "Temperature (K)"
ylabel = "Variational parameters (THz)"
legend = "top left"
xlog = 2
ylog = 2

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog)


==> results/spring_temp_10_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_κ =  holstein.κ[:,:,6]
frohlich_κ =  frohlich.κ[:,6]

data = [Trange holstein_κ frohlich_κ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Spring Constant α = 10"
xlabel = "Temperature T (ω₀)"
ylabel = "Spring Constant κ"
legend = "top right"
xlog = 2
ylog = 10
yrange = "[0.0625:*]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)


==> results/spring_temp_12_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_κ =  holstein.κ[:,:,7]
frohlich_κ =  frohlich.κ[:,7]

data = [Trange holstein_κ frohlich_κ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Spring Constant α = 12"
xlabel = "Temperature T (ω₀)"
ylabel = "Spring Constant κ"
legend = "top right"
xlog = 2
ylog = 10
yrange = "[0.0625:*]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)


==> results/spring_temp_1_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_κ =  holstein.κ[:,:,1]
frohlich_κ =  frohlich.κ[:,1]

data = [Trange holstein_κ frohlich_κ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Spring Constant α = 1"
xlabel = "Temperature T (ω₀)"
ylabel = "Spring Constant κ"
legend = "top right"
xlog = 2
ylog = 10
yrange = "[0.0625:*]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)


==> results/spring_temp_2_5_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_κ =  holstein.κ[:,:,2]
frohlich_κ =  frohlich.κ[:,2]

data = [Trange holstein_κ frohlich_κ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Spring Constant α = 2.5"
xlabel = "Temperature T (ω₀)"
ylabel = "Spring Constant κ"
legend = "top right"
xlog = 2
ylog = 10
yrange = "[0.0625:*]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)


==> results/spring_temp_4_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_κ =  holstein.κ[:,:,3]
frohlich_κ =  frohlich.κ[:,3]

data = [Trange holstein_κ frohlich_κ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Spring Constant α = 4"
xlabel = "Temperature T (ω₀)"
ylabel = "Spring Constant κ"
legend = "top right"
xlog = 2
ylog = 10
yrange = "[0.0625:*]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)


==> results/spring_temp_6_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_κ =  holstein.κ[:,:,4]
frohlich_κ =  frohlich.κ[:,4]

data = [Trange holstein_κ frohlich_κ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Spring Constant α = 6"
xlabel = "Temperature T (ω₀)"
ylabel = "Spring Constant κ"
legend = "top right"
xlog = 2
ylog = 10
yrange = "[0.0625:*]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)


==> results/spring_temp_8_plot.jl <==
# Generates data for mass versus temperature.

using PolaronMobility
include("data_save.jl")

holstein = load_holstein_polaron("data/holstein_temp_data.jld")
frohlich = load_frohlich_polaron("data/frohlich_temp_data.jld")

Trange = holstein.T
holstein_κ =  holstein.κ[:,:,5]
frohlich_κ =  frohlich.κ[:,5]

data = [Trange holstein_κ frohlich_κ]
headers = ["T" "H_{1D}" "H_{2D}" "H_{3D}" "F_{3D}"]

title = "Polaron Spring Constant α = 8"
xlabel = "Temperature T (ω₀)"
ylabel = "Spring Constant κ"
legend = "top right"
xlog = 2
ylog = 10
yrange = "[0.0625:*]"
xtics = "(0.125, 0.25, 0.5, 1, 2, 4, 8, 16, 32, 64, 128)"

save_data(data, headers; title = title, xlabel = xlabel, ylabel = ylabel, legend = legend, xlog = xlog, ylog = ylog, xtics = xtics)

